On the temperature and density dependence of dislocation drag from phonon wind

At extreme strain rates, where fast moving dislocations govern plastic deformation, anharmonic phonon scattering imparts a drag force on the dislocations. In this paper, we present calculations of the dislocation drag coefficients of aluminum and copper as functions of temperature and density. We discuss the sensitivity of the drag coefficients to changes in the third-order elastic constants with temperature and density.

==> anc/bsd-license.txt <==
This program is Open-Source under the BSD-3 License.

 

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the following conditions are met:

 

    Redistributions of source code must retain the above copyright notice, this list of conditions and the following disclaimer.

 

    Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following disclaimer in the documentation and/or other materials provided with the distribution.

 

    Neither the name of the copyright holder nor the names of its contributors may be used to endorse or promote products derived from this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.



==> anc/mk_vaspinput.py <==
#!/usr/bin/env python3
#  © 2026. Triad National Security, LLC. All rights reserved.
# This program was produced under U.S. Government contract 89233218CNA000001 for Los Alamos National Laboratory (LANL), 
# which is operated by Triad National Security, LLC for the U.S. Department of Energy/National Nuclear Security Administration.
# All rights in the program are reserved by Triad National Security, LLC, and the U.S. Department of Energy/National Nuclear
# Security Administration. The Government is granted for itself and others acting on its behalf a nonexclusive, paid-up,
# irrevocable worldwide license in this material to reproduce, prepare. derivative works, distribute copies to the public,
# perform publicly and display publicly, and to permit others to do so.
'''
Author: Daniel N. Blaschke
generates input and submission script files for VASP to compute elastic constants
Date: April 11, 2019 - July 13, 2021
2023-10-12 bugfix: move code reading POTCAR into __main__ part
2024-04-30: compatibility update for PyDislocDyn >=1.2.9
2025-06-16: minor code cleanup
'''
#################################
import os
import sys
from shutil import copyfile
import argparse
import numpy as np
import sympy as sp
## workaround for spyder's runfile() command when cwd is somewhere else:
dir_path = os.path.dirname(os.path.realpath(__file__))
sys.path.append(dir_path)
##
# assert sys.version_info >= (3,9) ## make sure we are running a recent version of python 3
#################################
## if lattice_type=hcp, lattice constants a and c are the 1st and 2nd element of array ac, TODO: implement hcp
T = 300 ## temperature in Kelvin, might be overwritten by value in INCAR if that file exists
lattice_type = 'fcc'
n_unitcell = {'fcc':4, 'bcc':2, 'hcp':6}
n_cell = 4 ## number of unit cells per direction in space
n_atoms = n_unitcell[lattice_type]*n_cell**3 ## 4 atoms per unit cell in an fcc lattice, 4**3=64 units cells, 256 atoms total
N_defs_sym = 10 # number of deformations for symmetric types for POSCAR

parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('-lattice_type','--lattice_type',type=str)
parser.add_argument('-n_cell','--n_cell',type=int,help="number of unit cells per direction in space")
parser.add_argument('-N_defs_sym','--N_defs_sym',type=int,help='number of deformations for symmetric types for POSCAR')
parser.add_argument('-T','--T',type=int,help='temperature in Kelvin, might be overwritten by value in INCAR if that file exists in the cwd')
args = parser.parse_args()

defs_sym = np.round(np.arange(N_defs_sym)/200 + 0.005,3)
defs = set(defs_sym).union(set(-defs_sym))
defs_bulk = sorted([0.01,0.02,0.03,-0.01,-0.02,-0.03,-0.06,-0.09,0.005,0.015,0.025,-0.005,-0.015,-0.025,-0.05,-0.08])

## default INCAR parameters for VASP, will be overwritten if an INCAR file is found
incar = {'EDIFF': '1E-3',
         'IALGO': '48',
         'IBRION': '0',
         'ISIF': '2',
         'ISMEAR': '-1',
         'ISTART': '0',
         'LCHARG': '.FALSE.',
         'LREAL': 'A',
         'LWAVE': '.FALSE.',
         'MAXMIX': '96',
         'NBANDS': '1550',
         'NBLOCK': '1',
         'NELMIN': '2',
         'NPAR': '12',
         'NSIM': '4',
         'NSW': '2500',
         'NWRITE': '0',
         'POTIM': '1.0',
         'PREC': 'High',
         'SIGMA': '0.2',
         'SMASS': '-1'}
 
incar['TEBEG'] = str(T)

def readincar(fname):
    '''read an INCAR file and return a dictionary of all keys/values defined therein'''
    with open(fname, encoding="utf8") as incarfile:
        lines = list(line.rstrip().split('=') for line in incarfile)
        incar = {}
        for line in lines:
            if len(line) == 2:
                ## create incar as a dictionary, for this purpose remove white space and comments from keys/values
                incar[(line[0]).rstrip()] = ((line[1]).lstrip().split('#')[0]).rstrip()
    return incar

def mkfcclattice(n_cell):
    '''define fcc lattice with n_cell**3 unit cells'''
    n_atoms = 4*n_cell**3
    out = np.zeros((n_atoms,3))
    ## first populate the corners (accounts for n_cell**3 atoms):
    n = 0
    for i in range(n_cell):
        for j in range(n_cell):
            for k in range(n_cell):
                out[n,0] = j
                out[n,1] = k
                out[n,2] = i
                n += 1
    ## then repeat for each of the 3 faces
    for i in range(n_cell):
        for j in range(n_cell):
            for k in range(n_cell):
                out[n,0] = j + 0.5
                out[n,1] = k
                out[n,2] = i + 0.5
                n += 1
    for i in range(n_cell):
        for j in range(n_cell):
            for k in range(n_cell):
                out[n,0] = j + 0.5
                out[n,1] = k + 0.5
                out[n,2] = i
                n += 1
    for i in range(n_cell):
        for j in range(n_cell):
            for k in range(n_cell):
                out[n,0] = j
                out[n,1] = k + 0.5
                out[n,2] = i + 0.5
                n += 1
    ## return normalized by n_cell:
    return out/n_cell

def mkbcclattice(n_cell):
    '''define bcc lattice with n_cell**3 unit cells'''
    n_atoms = 2*n_cell**3
    out = np.zeros((n_atoms,3))
    ## first populate the corners (accounts for n_cell**3 atoms):
    n = 0
    for i in range(n_cell):
        for j in range(n_cell):
            for k in range(n_cell):
                out[n,0] = j
                out[n,1] = k
                out[n,2] = i
                n += 1
    ## then repeat for atom in the center
    for i in range(n_cell):
        for j in range(n_cell):
            for k in range(n_cell):
                out[n,0] = j + 0.5
                out[n,1] = k + 0.5
                out[n,2] = i + 0.5
                n += 1
    ## return normalized by n_cell:
    return out/n_cell
    

lattice = {}
if lattice_type == 'fcc':
    lattice['fcc'] = mkfcclattice(n_cell)
elif lattice_type == 'bcc':
    lattice['bcc'] = mkbcclattice(n_cell)
else:
    raise ValueError(f"Error: lattice_type '{lattice_type}' not implemented!")

### next we must define our deformations:
delta = np.diag((1.,1.,1.))
alpha = {}
alpha['ref'] = delta ## for undeformed lattice

def generate_alpha(a1=0.,a2=0.,a3=0.,a4=0.,a5=0.,a6=0.,preserve_volume=True):
    '''generates a symmetric deformation matrix for use in POSCAR'''
    alpha = np.diag([1+a1,1+a2,1+a3]) + np.array([[0,a6,a5],[a6,0,a4],[a5,a4,0]])
    if not preserve_volume:
        det = 1 ## don't rescale by det, allowing alpha to not be volume preserving
    else:
        det = float(sp.det(sp.Matrix(alpha)))**(1/3)
    return alpha/det


try:
    from pydislocdyn import strain_poly
    print("found PyDislocDyn; you may use the strain_poly class to compute polynomials for each type of deformation\n")
    deformation = {}
        
except (ImportError, TypeError):
    print("Hint: download 'https://github.com/dblaschke-LANL/PyDislocDyn/' (version 1.2.9 or higher) to compute polynomials for each type of deformation.\n")
    deformation = deformations = None
    epsilon = presvol = {}

## rescale (for Bulk Modulus and (c111 + 6*c112 + 2*c123)):
for x in defs_bulk:
    alpha['bulk'+str(x)] = generate_alpha(a1=x,a2=x,a3=x,preserve_volume=False)

for x in defs:
    ## VOLUME PRESERVING:
    
    ## Deformation for cprime and (c111 - 3*c112 + 2*c123):
    # alpha['cpr'+str(x)] = generate_alpha(a1=x,a2=x,preserve_volume=True)
    ## or equivalently (just nicer numbers, and coincides with literature):
    alpha['cpr'+str(x)] = generate_alpha(a1=x,a2=x,a3=1/(1+x)**2-1,preserve_volume=True)
    
    ## Deformation for c44 and c456 (=df12), i.e. 8*c456*x**3 + 6*c44*x**2 + 6*c44*x**3 + O(x**4):
    alpha['c44'+str(x)] = generate_alpha(a4=x,a5=x,a6=x,preserve_volume=True)
    
    ## Deformation for (c144 - c166) (=df13), i.e. x**2*(c11 - c12 + 4.0*c44) + x**3*(-0.5*c11 + 0.5*c12 - 2*c44) + 2*x**3*(c144 - c166) + O(x**4):
    alpha['TOEC46'+str(x)] = generate_alpha(a2=x,a3=-x,a4=x,a5=x,preserve_volume=True)
    
    ## NOT VOLUME PRESERVING:
    
    ## Deformation for (c111), i.e. x**2*0.5*c11 + x**3*0.5*c11 + x**3*c111/6 + O(x**4):
    alpha['TOEC1'+str(x)] = generate_alpha(a1=x,preserve_volume=False)
    
    ## Deformation for (c111), i.e. x**2*(c11 + c12 + 2*c44) + x**3*(1.5*c11 + 2.5*c12 + 2*c44) + x**3*(c111/3 + c112 + 2*c144 + 2*c166) + O(x**4):
    alpha['TOEC6'+str(x)] = generate_alpha(a1=x,a2=x,a4=x,preserve_volume=False)

## symmetric (volume preserving) deformations (only give SOEC):
for x in defs_sym:
    ## x**2*(c11 - c12) + O(x**4) = x**2 cpr/2 + O(x**4):
    alpha['cprsym'+str(x)] = generate_alpha(a1=x,a2=-x,a3=1/(1-x**2)-1,preserve_volume=True)
    ## 2.0*c44*x**2 + O(x**4):
    alpha['c44sym'+str(x)] = generate_alpha(a6=x,a3=1/(1-x**2)-1,preserve_volume=True)
    ### setting a3 in the two defs. above is not stricktly necessary if option preserve_volume=True is passed, but including it
    ### ensures we preserve volume independent of option preserve_volume and leads to nicer numbers which coincide with the literature

## symbolic versions of alpha:
if deformation is not None:
    y = sp.symbols('y')
    deformations = strain_poly(y=y,sym=lattice_type)
    epsilon = {'bulk':[y,y,y,0,0,0],'cpr':[y,y,1/(1+y)**2-1,0,0,0],'c44':[0,0,0,y,y,y],'TOEC46':[0,y,-y,y,y,0],
               'TOEC1':[y,0,0,0,0,0],'TOEC6':[y,y,0,y,0,0],'cprsym':[y,-y,1/(1-y**2)-1,0,0,0],'c44sym':[0,0,1/(1-y**2)-1,0,0,y]}
    presvol = {'bulk':False,'cpr':True,'c44':True,'TOEC46':True,'TOEC1':False,'TOEC6':False,'cprsym':True,'c44sym':True}
    for key,val in epsilon.items():
        deformation[key] = deformations.generate_alpha(val,preserve_volume=presvol[key])
                   
######### skip writing to disk if we're loaded as a module:
if __name__ == '__main__':
    # determine which metal we are computing from POTCAR
    with open('POTCAR', encoding="utf8") as potcarfile:
        metal = potcarfile.readline().rstrip().split()[1][:2]
    print(f"reading POTCAR: found metal = '{metal}'")
    if len(sys.argv) == 2:
        ## read lattice constant if user provided one on the commandline
        ac = float(sys.argv[1])
        print(f"setting lattice constant to user provided value of a = {ac} A")
    else:
        try:
            ac = float(input("Please enter the lattice constant in Angstroem: "))
        except ValueError:
            print(f"Usage: {sys.argv[0]} lattice constant in Angstroem (i.e. argument must be a float)\n"
                  "aborting.")
            sys.exit()
    
    # read our sample incar if it exists or use predefined dictionary below:
    try:
        incar = readincar('INCAR')
        print(f"found INCAR: temperature = {incar['TEBEG']}")
        if metal not in incar['System']:
            print(f"Warning: INCAR file refers to a different metal than POTCAR, continuing with metal='{metal}'")
    except FileNotFoundError:
        print("warning: no INCAR file found, using default values")
        print(f"temperature = {incar['TEBEG']}")
    
    incar['System'] = metal+" project"
     
    ## POSCAR parameters for VASP:
    poscarcomment = f"{metal}, {lattice_type}, a = {ac} A, {n_atoms} atoms"
    
    ## generate submission scripts for vasp and slurm, assuming a generic submission script file "RUN_SCRIPT" is already present
    with open("submitjobs_all","w", encoding="utf8") as jobfile:
        jobfile.write("#!/bin/sh\n")
        for alphakey in sorted(alpha.keys()):
            jobfile.write(f"\necho \"submitting {alphakey}\"\n")
            jobfile.write(f"sbatch -J {alphakey} --chdir={alphakey} RUN_SCRIPT\n")
            
    def writesubmissionscript(keyword,notin=None):
        '''writes the slurm submission script for running a VASP job on a cluster'''
        with open(f"submitjobs_{keyword}","w", encoding="utf8") as jobfile:
            jobfile.write("#!/bin/sh\n")
            subkeys = [key for key in alpha if (keyword in key) or (keyword in key.lower()) or (keyword in key.upper())]
            if notin is not None:
                subkeys = [key for key in subkeys if (notin not in key) and (notin not in key.lower()) and (notin not in key.upper())]
            for alphakey in sorted(subkeys):
                jobfile.write(f"\necho \"submitting {alphakey}\"\n")
                jobfile.write(f"sbatch -J {alphakey} --chdir={alphakey} RUN_SCRIPT\n")
    
    for X in ['ref', 'bulk', 'cpr', 'c44', 'TOEC46', 'TOEC1', 'TOEC6']:
        writesubmissionscript(X,'sym')
    for X in ['cprsym', 'c44sym']:
        writesubmissionscript(X)
            
    ## generate script to prepare for follow-up vasp runs:
    ## must be called before archive!!! (i.e. we expect OUTCAR to be present, not OUTCAR.xz, TODO: maybe support this also...)
    with open("add_run","w", encoding="utf8") as jobfile:
        jobfile.write("#!/bin/sh\n\n")
        jobfile.write("if [ \"$1\" = \"\" ]; then \n")
        jobfile.write(" echo \"ERROR: expected one argument\"\n exit 1\nfi\n\n")
        jobfile.write("for folder in `ls -d $1*`\ndo\n")
        jobfile.write("\tcd $folder\n\t# find out how many OUTCAR files are already present\n")
        jobfile.write("\tk=`ls OUTCAR* |wc -l`\n\tmv OUTCAR OUTCAR_$k\n\tcp POSCAR POSCAR_$k\n\tcp CONTCAR POSCAR\n\tcd ..\n")
        jobfile.write("done\n")
    
    ## generate script to archive/unarchive large vasprun.xml, XDATCAR, and OUTCAR files:
    with open("archive.sh","w", encoding="utf8") as jobfile:
        jobfile.write("#!/bin/sh\n")
        for alphakey in sorted(alpha.keys()):
            jobfile.write(f"\n if cd {alphakey}; then\n")
            jobfile.write("xz vasprun.xml\n")
            jobfile.write("xz XDATCAR\n")
            jobfile.write("xz OUTCAR*\n")
            jobfile.write("cd ..\n fi\n")
    
    with open("unarchive.sh","w", encoding="utf8") as jobfile:
        jobfile.write("#!/bin/sh\n")
        for alphakey in sorted(alpha.keys()):
            jobfile.write(f"\n if cd {alphakey}; then\n")
            jobfile.write("unxz vasprun.xml.xz\n")
            jobfile.write("unxz XDATCAR.xz\n")
            jobfile.write("unxz OUTCAR*.xz\n")
            jobfile.write("cd ..\n fi\n")
    
    ## write INCAR and POSCAR to all subfolders, then copy POTCAR and KPOINTS to all subfolders
    for alphakey in alpha:
        if not os.path.exists(alphakey):
            os.mkdir(alphakey)
        os.chdir(alphakey)
        
        with open("INCAR","w", encoding="utf8") as incarfile:
            incarfile.write(f"System = {incar['System']}\n\n")
            for key in sorted(incar.keys()):
                if key != 'System':
                    incarfile.write(f"{key} = {incar[key]}\n")
        
        ###################################################
        
        with open("POSCAR","w", encoding="utf8") as poscarfile:
            poscarfile.write(poscarcomment)
            poscarfile.write(f"\n   {n_unitcell[lattice_type]*ac}\n")
            calpha = alpha[alphakey]
            for i in range(len(calpha)):
                poscarfile.write(f"    {calpha[i,0]}   {calpha[i,1]}   {calpha[i,2]}\n")
            poscarfile.write(f"   {n_atoms}\n")
            poscarfile.write("Direct\n")
            clattice = lattice[lattice_type] ## current lattice
            for i in range(len(clattice)):
                poscarfile.write(f"    {clattice[i,0]}   {clattice[i,1]}   {clattice[i,2]}\n")
            
        os.chdir("..")
        
        copyfile("POTCAR",alphakey+"/POTCAR")
        try:
            copyfile("KPOINTS",alphakey+"/KPOINTS")
        except FileNotFoundError:
            with open(alphakey+"/KPOINTS","w", encoding="utf8") as kpointsfile:
                kpointsfile.write("Automatic mesh\n 0\n")
                kpointsfile.write("Gamma\n 1 1 1\n 0 0 0\n\n")
            if alphakey == 'ref':
                print("warning: no KPOINTS file found, using default values")


==> anc/postprocess_EC.py <==
#!/usr/bin/env python3
#  © 2026. Triad National Security, LLC. All rights reserved.
# This program was produced under U.S. Government contract 89233218CNA000001 for Los Alamos National Laboratory (LANL), 
# which is operated by Triad National Security, LLC for the U.S. Department of Energy/National Nuclear Security Administration.
# All rights in the program are reserved by Triad National Security, LLC, and the U.S. Department of Energy/National Nuclear
# Security Administration. The Government is granted for itself and others acting on its behalf a nonexclusive, paid-up,
# irrevocable worldwide license in this material to reproduce, prepare. derivative works, distribute copies to the public,
# perform publicly and display publicly, and to permit others to do so.
'''
Author: Daniel N. Blaschke
postprocessing script calculating SOEC and TOEC from results of mk_vaspinput + VASP runs

Date: Jan. 7, 2019 - June 1, 2021
2024-04-30: compatibility update for PyDislocDyn >=1.2.9 (requires python >=3.8)
2025-06-17: code cleanup and separate script and module parts
'''
#################################
import os
import shutil
import sys
import glob
import argparse
import numpy as np
from scipy.optimize import fsolve
from scipy.optimize import curve_fit
import sympy as sp
##################
import matplotlib as mpl
mpl.use('Agg', force=False) # force matplotlib to not use any X-window backend so that this script may also run in a remote terminal session
import matplotlib.pyplot as plt
plt.rc('font',**{'family':'Liberation Serif','size':'11'})
fntsize = 11
from matplotlib.ticker import AutoMinorLocator
try:
    import lzma
    xzopen = True
except ImportError:
    # print("warning: failed to import 'lzma', cannot read xz-compressed data")
    xzopen = False

## workaround for spyder's runfile() command when cwd is somewhere else:
dir_path = os.path.dirname(os.path.realpath(__file__))
sys.path.append(dir_path)
##
# assert sys.version_info >= (3,8) ## make sure we are running a recent version of python 3
from mk_vaspinput import readincar, generate_alpha, deformation, deformations, epsilon, presvol

### physical constants
kB = 1.38064852e-23
eV_to_J = 1.602176634e-19
gamma_gruen = {'Al':2.41, 'Cu':2.14} ## hard code some Grueneisen parameters
gamma_gruen = {'Al':2.25, 'Cu':2.25} ## empirical value works better for Al
# T_debye_ambient = {'Al':390, 'Cu':310} ## hard code Debye temperatures at ambient conditions

E = {} ## total energies
P = {} ## external pressures

## hard-coded values:
cut = None ## list of data points to remove
# cut = [-0.05,-0.045,0.045,0.05]
## warn whenever files Etotal.txt or Pressure.txt contains less than this mininum number of lines:
Nzero = -1 ## set to 0 if warnings for zero lines should be skipped

filter_threshholds = (1.9e-4,0.96) # (need to relax when P or T is high)
filter_threshholds = (3.5e-4,2.4)
###########
grepforE = 'ETOTAL'
grepforP = '"external pressure"'

## command line options with default values:
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('-folder','--folder',type=str,default=".")
parser.add_argument('-plotdata','--plotdata',action='store_true',default=False,help="set to True to plot the raw data")
parser.add_argument('-calcfromGibbs','--calcfromGibbs',action='store_false',default=True)
parser.add_argument('-print_polynomials','--print_polynomials',action='store_true',default=False,help="set to True to compute and print the polynomials used to derive the elastic constants")
parser.add_argument('-drop_k','--drop_k',type=int,default=500,help="number of lines to ignore at the top of the energy file (i.e. first k time steps)")
parser.add_argument('-P_drop_k','--P_drop_k',type=int,default=300,help="number of lines to ignore at the top of the pressure file (i.e. first k time steps)")
parser.add_argument('-MinLines','--MinLines',type=int,default=2000)
parser.add_argument('-filter_thresh','--filter_thresh',type=float,default=0.7)
parser.add_argument('-filter_extra','--filter_extra',action='store_false',default=True,help="apply additional filters to remove bad data (too strict when P is high)")
args = parser.parse_args()

MinLines=args.MinLines
filter_thresh = args.filter_thresh
drop_k = args.drop_k
P_drop_k = args.P_drop_k

def grepfile(fname,grepfor):
    '''extract lines of a textfile "fname" containing "grepfor"'''
    if fname[-3:] == '.xz':
        fname = fname[:-3]
    try:
        with open(fname,"r", encoding="utf8") as gfile:
            lines = list(line.rstrip() for line in gfile if grepfor in line)
    except FileNotFoundError:
        # print("reading compressed file: ",filename+".xz")
        if xzopen:
            with lzma.open(fname+".xz","rt") as gfile:
                lines = list(line.rstrip() for line in gfile if grepfor in line)
    return lines

def writeEP(alphakey):
    '''extract and save energy and pressure values'''
    if os.access(alphakey+"/Etotal.txt", os.R_OK):
        shutil.move(alphakey+"/Etotal.txt",alphakey+"/Etotal_bak.txt")
    if os.access(alphakey+"/Pressure.txt", os.R_OK):
        shutil.move(alphakey+"/Pressure.txt",alphakey+"/Pressure_bak.txt")
    outcarlist = sorted(glob.glob(alphakey+'/OUTCAR_*'))
    outcarlist.append(alphakey+'/OUTCAR')
    lines = []
    for fname in outcarlist:
        lines.extend(grepfile(fname,grepforE))
    with open(alphakey+"/Etotal.txt","w", encoding="utf8") as Efile:
        for line in lines:
            Efile.write(line+"\n")
    linesP = []
    for fname in outcarlist:
        linesP.extend(grepfile(fname,grepforP[1:-1]))
    with open(alphakey+"/Pressure.txt","w", encoding="utf8") as Pfile:
        for line in linesP:
            Pfile.write(line+"\n")
    
def fit_C(x, c0):
    '''quadratic fitting function suitable for 2nd order elastic constants'''
    return c0*x**2

def fit_hoC(x, c0, c1):
    '''cubic fitting function suitable for 3rd order elastic constants'''
    return c0*x**2 + c1*x**3
    
def eos_fit(x, c0, c1, c2, c3):
    '''fitting function used for bulk modulus calculations'''
    return c0 + c1*x + c2*x**2 + c3*x**3
## we use a polynomial fit for P(rho) and its first derivative * rho for B
def B_eosfit(x, c0, c1, c2, c3):
    '''alternative fitting function used for bulk modulus calculations'''
    return x*(c1 + 2*c2*x + 3*c3*x**2)
    
def compare_error(popt,pcov,name='',target=0.10):
    '''warns if one of the fitting parameters is more inaccurate than 'target' (default: 10%)'''
    error = np.sqrt(np.diag(pcov))
    if np.any(np.abs(error/popt) > target):
        print(f"Warning: bad fit for {name}; {100*error/np.abs(popt)}% one standard deviation errors of fitting parameters")
    return error
    
def calculate_volume_ratio(alpha):
    '''calculates the volume ratio of a deformed lattice compared to its undeformed counterpart'''
    return sp.det(sp.Matrix(alpha))

def average(data,drop):
    '''average over data, optionally removing the first "drop" entries'''
    if data.size == 0:
        out = float('nan')
    elif drop < 0 or not isinstance(drop, int):
        raise ValueError("expected positive integers for drop_k, P_drop_k")
    else:
        out = np.average(data[drop:])
    return out

def readdata(alphakeys,keyword,drop_k,P_drop_k,notin=None,cut=None):
    '''reads data calculated by VASP and returns energy and pressure values'''
    En = {}
    Pr = {}
    En[0] = average(E['ref'],drop_k)
    Pr[0] = average(P['ref'],P_drop_k)
    subkeys = [key for key in alphakeys if (keyword in key) or (keyword in key.lower()) or (keyword in key.upper())]
    if notin is not None:
        subkeys = [key for key in subkeys if (notin not in key) and (notin not in key.lower()) and (notin not in key.upper())]
    for key in subkeys:
        tmp1 = average(E[key],drop_k)
        tmp2 = 1-average(E[key],int((drop_k+len(E[key]))/2))/tmp1
        tmp3a = tmp3b = 0
        if len(E[key]) > drop_k and args.filter_extra:
            tmp3a = np.abs(np.median(E[key][P_drop_k:])/average(E[key],P_drop_k)-1)
            tmp3b = np.var(E[key][drop_k:])
        thresh = filter_thresh/(len(E[key])-drop_k)
        if (abs(tmp2) < thresh and (tmp3a < filter_threshholds[0] or tmp3b < filter_threshholds[1]) and len(E[key]) > int(MinLines/5+drop_k)) or np.isnan(tmp1): ## filter out non-converging data
            En[float(key[len(keyword):])] = average(E[key],drop_k)
            Pr[float(key[len(keyword):])] = average(P[key],P_drop_k)
        else:
            print(f"Warning: dropping bad data from '{key}'")
            # if (tmp3a>filter_threshholds[0] and tmp3b>filter_threshholds[1]) and (abs(tmp2)<thresh or np.isnan(tmp1)):
            #     print(f"reason: one of |median/mean - 1| = {tmp3a:.6f}, variance = {tmp3b:.3f} is above the threshhold")
            # else:
            #     print("reason: not converging or not enough data points")
    if cut is not None: ## remove data points as requested by user
        for i in cut:
            if i in En:
                En.pop(i)
                Pr.pop(i)
    energy = np.zeros((2,len(En)))
    pressure = np.zeros((2,len(En)))
    i = 0
    for key in sorted(En.keys()): ## convert to arrays
        energy[0,i] = key
        energy[1,i] = En[key]
        pressure[0,i] = key
        pressure[1,i] = Pr[key]/10 ## convert kB to GPa
        i += 1
    ## filter out nan (only if more than 3 data points are left)
    nanlist = list(np.argwhere(np.isnan(energy[1])).flatten())
    if len(energy[1])-len(nanlist) > 3 and len(nanlist) > 0:
        print(f"Warning: removing nan in {keyword} energy, index {nanlist}")
        energy = np.delete(energy,nanlist,-1)
    nanlist = list(np.argwhere(np.isnan(pressure[1])).flatten())
    if len(pressure[1])-len(nanlist) > 3 and len(nanlist) > 0:
        # print(f"Warning: removing nan in {keyword} pressure, index {nanlist}")
        pressure = np.delete(pressure,nanlist,-1)
    return (energy,pressure)

def plotenergy(data,fitSOEC,fitTOEC,title,fname):
    '''create an energy plot'''
    if np.isnan(data[1]).any() or len(data[1]) < 3:
        print(f"missing data: skipping plot of {fname}")
    fig, ax = plt.subplots(1, 1, figsize=(4,3))
    ax.axis((min(data[0]),max(data[0]),min(data[1]),max(data[1])))
    if title is not None:
        ax.set_title(title,fontsize=fntsize)
    ax.set_xlabel(r'deformation',fontsize=fntsize)
    ax.set_ylabel(r'$E_{\mathrm{tot}}\,$[eV]',fontsize=fntsize)
    ax.xaxis.set_minor_locator(AutoMinorLocator())
    ax.yaxis.set_minor_locator(AutoMinorLocator())
    ax.plot(data[0],data[1],marker='x',linestyle='',markersize=5,markeredgewidth=1.5)
    def_highres = np.linspace(data[0,0],data[0,-1],100)
    if len(fitTOEC) == 2:
        ax.plot(def_highres,min(data[1])+fit_hoC(def_highres,*fitTOEC),":",label="$ay^2+by^3$")
    ax.plot(def_highres,min(data[1])+fit_C(def_highres,fitSOEC),":",label="$ay^2$")
    ax.legend(loc='best')
    plt.savefig(fname,format='pdf',bbox_inches='tight')
    plt.close()


##############################################################################
if __name__ == '__main__':
    if args.folder != ".":
        os.chdir(args.folder)
    folderlist = sorted(next(os.walk('.'))[1])
    alphakeys = []
    for key in folderlist:
        if os.access(key+"/POSCAR", os.R_OK):
            alphakeys.append(key)
    
    ## determine metal, ac, etc. from POSCAR:
    with open('ref/POSCAR', encoding="utf8") as poscarfile:
        poscarcomment = poscarfile.readline().rstrip().split()
        metal = poscarcomment[0][:-1]
        print(f"found metal = '{metal}'")
        ac = float(poscarcomment[4])
        latticetype = poscarcomment[1][:-1]
        if latticetype == 'fcc':
            n_atoms = 4 ## no of atoms in unit cell
        elif latticetype == 'bcc':
            n_atoms = 2
        elif latticetype == 'hcp': ## not yet fully implemented - TODO
            n_atoms = 6
        else:
            raise ValueError(f"lattice type = {latticetype} not implemented")
        print(f"found lattice constant = {ac} and latticetype = {latticetype}")
        Natoms = int(poscarcomment[6])
        print(f"found total number of atoms = {Natoms}")
    
    ## read atommass from POTCAR:
    atommass=None
    with open('ref/POTCAR', encoding="utf8") as potcarfile:
        lines = list(line.rstrip() for line in potcarfile)
        for i,line in enumerate(lines):
            if 'POMASS' in line:
                pomass = line.split()
                break
        if pomass[0] == 'POMASS' and pomass[1] == '=':
            atommass = float(pomass[2].rstrip(';'))
        elif pomass[3] == 'POMASS' and pomass[4] == '=':
            atommass = float(pomass[5].rstrip(';'))
        if atommass is not None:
            print(f"found {atommass=}")
    
    # read temperature:
    incar = readincar('ref/INCAR')
    T = float(incar['TEBEG'])
    print(f"found temperature = {T} K")
      
    def rho_ac(ac):
        '''calculate the material density from the lattice constants for a cubic lattice'''
        amu = 1.66053904 ## 1e27 * atomic mass unit
        return n_atoms*atommass*amu/ac**3
    
    
    print(f"rho = {rho_ac(ac):.4f} g/ccm")
    conversion_factor = Natoms*ac**3/(n_atoms*eV_to_J*1e21) ## conversion eV/A**3 to GPa is 160.21766208
    EKIN = (3/2)*kB*T*(Natoms-1)/eV_to_J ## corresponds to 9.88845*((Natoms-1)/255)*T/300 where the number was extracted from vasp for a 256 atom calculation
    ## see VASP manual for explanation why (Natoms-1) appears instead of Natoms
    ## 'ideal gas correction' NkBT/V, called kinetic pressure in VASPs OUTCAR, where external pressure=total pressure minus kinetic pressure:
    P_idgas_corr = EKIN/(conversion_factor*3/2)
    
    try:
        import pydislocdyn.metal_data as data
        compare_exp = True
    except ImportError:
        if int(T) == 300:
            print("Hint: download 'https://github.com/dblaschke-LANL/PyDislocDyn/' (version 1.2.9 or higher) to compare to experimental values.\n")
        compare_exp = False
    if compare_exp:
        if int(T) != 300 or metal not in data.c111:
            compare_exp = False
            
    if compare_exp:
        c11_exp = data.CRC_c11[metal]/1e9
        c12_exp = data.CRC_c12[metal]/1e9
        c44_exp = data.CRC_c44[metal]/1e9
        c111_exp = data.c111[metal]/1e9
        c112_exp = data.c112[metal]/1e9
        c123_exp = data.c123[metal]/1e9
        c144_exp = data.c144[metal]/1e9
        c166_exp = data.c166[metal]/1e9
        c456_exp = data.c456[metal]/1e9
        print("found experimental values within PyDislocDyn module 'metal_data.py'\n")
    
    if len(sys.argv) > 1 and sys.argv[1] == '-r':
        readOUTCAR = True ## user may choose to have this script read OUTCAR files directly instead of Etotal.txt and Pressure.txt
        writeTXT = False
    elif len(sys.argv) > 1 and sys.argv[1] == '-w':
        readOUTCAR = False
        writeTXT = True
    else:
        readOUTCAR = False
        writeTXT = False
    
    if args.print_polynomials and (deformation is not None):
        poly = {}
        if args.calcfromGibbs:
            Psymbol = 0
        else:
            Psymbol = sp.symbols('P')
        for key in deformation:
            print(f"{key}:")
            poly[key] = deformations.generate_poly(epsilon[key],preserve_volume=presvol[key],order=3,P=Psymbol)
            print(poly[key])
        print("Hint: dictionary 'deformation' contains the deformation matrices depending on y which lead to these polynomials above, which themselves are stored as 'poly'.\n")
    
    for alphakey in alphakeys:
        try:
            if readOUTCAR:
                outcarlist = sorted(glob.glob(alphakey+'/OUTCAR_*'))
                outcarlist.append(alphakey+'/OUTCAR')
                lines = []
                for fname in outcarlist:
                    lines.extend(grepfile(fname,grepforE))
            else:
                fname = alphakey+"/Etotal.txt"
                if writeTXT or not os.access(fname, os.R_OK):
                    writeEP(alphakey) ## if Etotal.txt does not exist or user requested it be rewritten via option -w
                lines = grepfile(fname,grepforE)
            Nlines = len(lines)
            if Nlines < MinLines and Nlines != Nzero:
                print(f"Warning: {alphakey} contains only {Nlines} energy entries.")
            E[alphakey] = np.zeros((Nlines))
            for j in range(Nlines):
                E[alphakey][j] = float(lines[j].split()[4])
        
            if args.plotdata and Nlines > 0:  ## plot the raw data if requested and data exists
                fig, ax = plt.subplots(1, 1, figsize=(4,3))
                ax.set_xlabel(r'time step',fontsize=fntsize)
                ax.set_ylabel(r'$E_{\mathrm{tot}}\,$[eV]',fontsize=fntsize)
                # ax.set_title(f"E{alphakey}",fontsize=fntsize)
                ax.xaxis.set_minor_locator(AutoMinorLocator())
                ax.yaxis.set_minor_locator(AutoMinorLocator())
                ax.plot(E[alphakey])
                plt.savefig(f"{alphakey}/E{alphakey}.pdf",format='pdf',bbox_inches='tight')
                plt.close()
                
            if readOUTCAR:
                outcarlist = sorted(glob.glob(alphakey+'/OUTCAR_*'))
                outcarlist.append(alphakey+'/OUTCAR')
                lines = []
                for fname in outcarlist:
                    lines.extend(grepfile(fname,grepforP[1:-1]))
            else:
                lines = grepfile(alphakey+"/Pressure.txt",grepforP[1:-1])
            Nlines = len(lines)
            # if Nlines<MinLines:
            #     print(f"Warning: {alphakey} contains only {Nlines} pressure entries.")
            P[alphakey] = np.zeros((Nlines))
            for j in range(Nlines):
                P[alphakey][j] = float(lines[j].split()[3])
                
            if args.plotdata and Nlines > 0:
                fig, ax = plt.subplots(1, 1, figsize=(4,3))
                ax.set_xlabel(r'time step',fontsize=fntsize)
                ax.set_ylabel(r'$P\,$[kB]',fontsize=fntsize)
                # ax.set_title("P{}".format(alphakey),fontsize=fntsize)
                ax.xaxis.set_minor_locator(AutoMinorLocator())
                ax.yaxis.set_minor_locator(AutoMinorLocator())
                ax.plot(P[alphakey])
                plt.savefig(f"{alphakey}/P{alphakey}.pdf",format='pdf',bbox_inches='tight')
                plt.close()
                    
        except FileNotFoundError:
            E[alphakey] = np.array([])
            P[alphakey] = np.array([])
        
    if bool([a for a in E.values() if a.size > 0]) is False:
        print("no data found: please run VASP, then try again.")
        sys.exit()
    
    
    print_hint = False
    ## volume preserving deformations:
    Cprime, Cprime_P = readdata(alphakeys,'cpr',drop_k,P_drop_k,notin='sym',cut=cut) ## can use for cprime and TOEC C111 - 3*C112 + 2*C123
    ### poly: 8.0*C456*y**3 + 6.0*C44*y**2 + 6.0*C44*y**3; will use for TOEC C456
    E_c44, E_c44_P = readdata(alphakeys,'c44',drop_k,P_drop_k,notin='sym',cut=cut)
    ### poly: y**2*(1.0*C11 - 1.0*C12 + 4.0*C44) + y**3*(-0.5*C11 + 0.5*C12 - 2.0*C44) + 2.0*y**3*(C144 - C166) + O(y**4); will use for TOEC C144 - C166
    E_toec46, E_toec46_P = readdata(alphakeys,'TOEC46',drop_k,P_drop_k,cut=cut)
    C44sym, C44sym_P = readdata(alphakeys,'c44sym',drop_k,P_drop_k)
    Cprsym, Cprsym_P = readdata(alphakeys,'cprsym',drop_k,P_drop_k)
    
    ## volume non-preserving deformations:
    E_bulk, P_bulk = readdata(alphakeys,'bulk',drop_k,P_drop_k,cut=cut) ## will use for bulk and TOEC C111 + 6*C112 + 2*C123
    Prho = 1/(1+P_bulk[0])**3*rho_ac(ac) ## pressure as fct of density
    Pi = np.where(P_bulk[0] == 0.0)[0][0] ## index for which Prho[Pi]=rho_ac(ac) (i.e. undeformed, ambient pressure)
    ### poly: 0.5*C11*y**2 + 0.5*C11*y**3 + C111*y**3/6 + O(y**4); will use for TOEC C111
    E_toec1, P_toec1 = readdata(alphakeys,'TOEC1',drop_k,P_drop_k,cut=cut)
    V_toec1 = np.empty(E_toec1.shape)
    V_toec1[0] = np.copy(E_toec1[0])
    ### poly: y**2*(C11 + C12 + 2*C44) + y**3*(1.5*C11 + 2.5*C12 + 2*C44) + y**3*(C111/3 + C112 + 2*C144 + 2*C166) + O(y**4); will use for TOEC C144+C166
    E_toec6, P_toec6 = readdata(alphakeys,'TOEC6',drop_k,P_drop_k,cut=cut)
    V_toec6 = np.empty(E_toec6.shape)
    V_toec6[0] = np.copy(E_toec6[0])
        
    for i in range(len(V_toec1[0])):
        V_toec1[1,i] = calculate_volume_ratio(generate_alpha(a1=V_toec1[0,i],preserve_volume=False))
    for i in range(len(V_toec6[0])):
        x = V_toec6[0,i]
        V_toec6[1,i] = calculate_volume_ratio(generate_alpha(a1=x,a2=x,a4=x,preserve_volume=False))
    
    ### correct energies for volume-nonpreserving cases (is this correct? - CHECK):
    shiftP = 0.
    ## seems that this shift needs to be temperature dependent, seems that EKIN (which is proportional to T) works well, i.e.:
    # shiftP =3*EKIN/conversion_factor ## this seems to be related to VASPs ideal gas correction which is P_idgas_corr = EKIN/(conversion_factor*3/2) and was already subtracted from Ptotal to get Pexternal
    ## actually, could be related to entropy change, -TdS:
    # entropy_change, ideal gass approx: N Cp ln(1+V2/V1) ~ N Cp dV with heat capacity for solids Cp ~ 3R (where R is kB converted to per mole units, according to Dulong-Petit law)
    # Gibbs free energy needs correction + P dV - T dS, so -T dS ~ -3*P_idgas_corr*dV (rather than (9/2)*P_idgas_corr*dV???)
    ## possible cause for this enhancement of roughly 1.5x: deforming an fcc lattice leads to less symmetry and therefore an additional contribution to entropy, see APL 115 (2019) 264103
    ## question: how to determine this factor? if this is the cause, then TOEC1 will have a slightly different entropy change due to symmetry than TOEC6 and bulk
    ## actually: not sure symmetry affects entropy of deformtion bulk, because it retains perfect fcc symmetry in this case ....
    ## possible plan B (not ideal): use curve fitting to determing entropy coefficient for each deformation type, but this should be done only once and reused for different temperatures (and perhaps even different pressures?)
    ## TOEC are very sensitive to this, so really need a more reliable way to determine th entropy change: perhaps extract from VASP? look into difference between energy with and without entropy ...
    ## how do other people do this???
    ## Solution: it's related to the vibrational free energy, and within the Debye model it is indeed proportional to the kinetic energy and the Grueneisen parameter:
    shiftP = (4/3)*gamma_gruen[metal]*EKIN/conversion_factor # - (3/4)*gamma_gruen[metal]*EKIN*(T_debye_ambient[metal]/T)/conversion_factor
    ####
    if args.calcfromGibbs:
        E_bulk[1] += (P_bulk[1,Pi]-shiftP)*((1+E_bulk[0])**3-1)*conversion_factor
        i0 = np.where(P_toec1[0] == 0.0)[0][0]
        E_toec1[1] += (P_toec1[1,i0]-shiftP)*(V_toec1[1]-1)*conversion_factor
        i0 = np.where(P_toec6[0] == 0.0)[0][0]
        E_toec6[1] += (P_toec6[1,i0]-shiftP)*(V_toec6[1]-1)*conversion_factor
    else:
        E_bulk[1] += 3*((P_bulk[1,Pi]-shiftP)*conversion_factor)*E_bulk[0]
        i0 = np.where(P_toec1[0] == 0.0)[0][0]
        E_toec1[1] += ((P_toec1[1,i0]-shiftP)*conversion_factor)*E_toec1[0]
        i0 = np.where(P_toec6[0] == 0.0)[0][0]
        E_toec6[1] += 2*((P_toec6[1,i0]-shiftP)*conversion_factor)*E_toec6[0]
    #################
    
    missingdata_string = "missing data: please run VASP on at least the following subfolders: ref, bulk*, c44sym*, cpr* (or cprsym*), then rerun this script with option '-w' or '-r'.\n"
    if np.isnan(P_bulk[1,Pi]):
        print(missingdata_string)
        sys.exit()
    elif (np.isnan(Cprime[1]).any() and np.isnan(Cprsym[1]).any()) or np.isnan(C44sym[1]).any() or np.isnan(E_bulk[1]).any():
        pressure = P_bulk[1,Pi] #- shiftP
        print(f"{pressure=:.4f} GPa")
        print_hint = True
        print("WARNING: "+missingdata_string)
    else:
        pressure = P_bulk[1,Pi] #- shiftP
        print(f"{pressure=:.4f} GPa\n")
    
    if args.calcfromGibbs:
        Press = 0
    else:
        Press = pressure
            
    if compare_exp:
        if pressure > 1.: ## don't print exp. ambient pressure values if we're computing for high pressure
            compare_exp = False
    
    if np.isnan(Cprsym[1]).any():
        print_hint = True
        print("missing data for Cprsym, skipping")
        popt_Cprsym = np.array([0])
        error_Cprsym = np.array([1])
    else:
        popt_Cprsym, pcov_Cprsym = curve_fit(fit_C, Cprsym[0], Cprsym[1]-Cprsym[1,0])
        error_Cprsym = compare_error(popt_Cprsym, pcov_Cprsym,"c'")
    if np.isnan(C44sym[1]).any():
        print_hint = True
        print("missing data for C44sym, skipping")
        popt_C44sym = np.array([0])
        error_C44sym = np.array([1])
    else:
        popt_C44sym, pcov_C44sym = curve_fit(fit_C, C44sym[0], C44sym[1]-C44sym[1,0])
        error_C44sym = compare_error(popt_C44sym, pcov_C44sym,'c44')
    
    no_popt = (np.array([0,0]), np.array([1,1]))
    if np.isnan(P_bulk[1]).any():
        print_hint = True
        print("missing data for bulk, skipping")
        popt_P = np.array([0])
        error_P = np.array([1])
        popt_TOECbulk, error_TOECbulk = no_popt
    else:
        popt_P, pcov_P = curve_fit(eos_fit, Prho, P_bulk[1])
        error_P = compare_error(popt_P, pcov_P,'P',0.12)
        popt_TOECbulk, pcov_TOECbulk = curve_fit(fit_hoC, E_bulk[0], (E_bulk[1]-E_bulk[1,Pi]))
    
    if np.isnan(Cprime[1]).any():
        print_hint = True
        print("missing data for hoCprime, skipping")
        popt_hoCprime = np.array([0])
        error_hoCprime = np.array([1])
    else:
        popt_hoCprime, pcov_hoCprime = curve_fit(fit_hoC, Cprime[0], Cprime[1]-min(Cprime[1]))
        error_hoCprime = compare_error(popt_hoCprime, pcov_hoCprime,'hoCprime , c111 - 3*c112 + 2*c123')
    
    
    ## energy plots for Cprime and C44:
    # plotenergy(Cprime,popt_hoCprime[0],popt_hoCprime,r'$C^\prime$ + TOEC',"Cprime.pdf")
    # plotenergy(C44sym,popt_C44sym[0],[],r'$C_{44}$',"C44_sym.pdf")
    # plotenergy(Cprsym,popt_Cprsym[0],[],r'$C^\prime$',"Cprime_sym.pdf")
    plotenergy(Cprime,popt_hoCprime[0],popt_hoCprime,None,"Cprime.pdf")
    plotenergy(C44sym,popt_C44sym[0],[],None,"C44_sym.pdf")
    plotenergy(Cprsym,popt_Cprsym[0],[],None,"Cprime_sym.pdf")
    
    ## pressure over density plot
    if np.isnan(P_bulk[1]).any():
        print("missing data: skipping plot of P_of_rho.pdf")
        bulk1 = 0
    else:
        fig, ax = plt.subplots(1, 1, figsize=(4,3))
        ax.axis((min(Prho),max(Prho),min(P_bulk[1]),max(P_bulk[1])))
        # ax.set_title(r'$P(\rho)$',fontsize=fntsize)
        ax.set_xlabel(r'$\rho\,$[g/ccm]',fontsize=fntsize)
        ax.set_ylabel(r'$P\,$[GPa]',fontsize=fntsize)
        ax.xaxis.set_minor_locator(AutoMinorLocator())
        ax.yaxis.set_minor_locator(AutoMinorLocator())
        ax.plot(Prho,P_bulk[1],marker='x',linestyle='',markersize=5,markeredgewidth=1.5)
        rho_highres = np.linspace(Prho[0],Prho[-1],100)
        ax.plot(rho_highres,eos_fit(rho_highres,*popt_P),":")
        plt.savefig("P_of_rho.pdf",format='pdf',bbox_inches='tight')
        plt.close()
        
        bulk1 = B_eosfit(Prho[Pi],*popt_P)
    
    cpr_sym = popt_Cprsym[0] / (2*conversion_factor) + Press
    cpr_asym = (popt_hoCprime[0]/6) / conversion_factor + Press
    if (error_hoCprime/popt_hoCprime)[0] <= (error_Cprsym/popt_Cprsym)[0]:
        cpr = cpr_asym
    else:
        cpr = cpr_sym
    c44 = popt_C44sym[0] / (2*conversion_factor) + Press
    
    GVoigt = (2*cpr + 3*c44)/5
    GReuss = 5*c44*cpr/(3*cpr+2*c44)
    GHill = (GVoigt + GReuss)/2
    
    if np.all(popt_hoCprime == np.array([0])):
        toec_cpr = 0
    else:
        toec_cpr = - ((popt_hoCprime[1]) / conversion_factor + 2*cpr*9 - 10*Press) ## = (c111 - 3*c112 + 2*c123)
    bulk2 = (popt_TOECbulk[0] / 4.5) / conversion_factor + Press/3## previous determination of bulk was more accurate (see error_TOECbulk vs error_P)
    
    ## energy plot for bulk
    # plotenergy(E_bulk,popt_TOECbulk[0],popt_TOECbulk,r'$E_{\mathrm{bulk}}$',"E_bulk.pdf")
    plotenergy(E_bulk,popt_TOECbulk[0],popt_TOECbulk,None,"E_bulk.pdf")
    
    if args.calcfromGibbs:
        ### bulk1 from P(rho) is supposedly more accurate than bulk2 from E_bulk since the latter needs PdV corrections
        bulk = bulk1
    else:
        bulk = bulk2 ## bulk1 always corresponds to value from Gibbs free energy
    
    ########################
    c11 = bulk + 4*cpr/3
    c12 = c11 - 2*cpr
    
    if compare_exp:
        soec_string = (f"c'\t= {cpr:.2f} GPa (calculated),\t compare exp. value (at T=300K): {(c11_exp-c12_exp)/2:.2f}\n"
                       f"c44\t= {c44:.2f} GPa (calculated),\t compare exp. value (at T=300K): {c44_exp:.2f}\n"
                       f"bulk\t= {bulk:.2f} GPa (calculated),\t compare exp. value (at T=300K): {(c11_exp+2*c12_exp)/3:.2f}\n"
                       f"c11\t= {c11:.2f} GPa (calculated),\t compare exp. value (at T=300K): {c11_exp:.2f}\n"
                       f"c12\t= {c12:.2f} GPa (calculated),\t compare exp. value (at T=300K): {c12_exp:.2f}\n")
    else:
        soec_string = (f"c'\t= {cpr:.2f} GPa\n"
                       f"c44\t= {c44:.2f} GPa\n"
                       f"bulk\t= {bulk:.2f} GPa\n"
                       f"c11\t= {c11:.2f} GPa\n"
                       f"c12\t= {c12:.2f} GPa\n")
    print(soec_string)
    ## find improved average if we have the bulk modulus:
    def Kroener_poly(mu):
        '''calculate an average shear modulus using Kroener's method for cubic crystals'''
        return 8*mu**3 + mu**2*(5*c11+4*c12) + mu*(4*c12-7*c11)*c44 - c44*(c11-c12)*(c11+2*c12)
    
    
    GImp = fsolve(Kroener_poly, (GHill))[0] ## use Hill average as an initial guess within fsolve
    soec_aver_string = (f"GVoigt\t= {GVoigt:.2f} GPa,\t"
                        f"GReuss\t= {GReuss:.2f} GPa,\t"
                        f"GHill\t= {GHill:.2f} GPa,\n"
                        f"G_improved\t= {GImp:.2f} GPa\n")
    print(soec_aver_string)
    
    
    if popt_TOECbulk[1] == 0:
        toec_bulk = 0
    else:
        error_TOECbulk = compare_error(popt_TOECbulk, pcov_TOECbulk,'TOECbulk: c111 + 6*c112 + 2*c123')
        toec_bulk = (popt_TOECbulk[1] / conversion_factor - 4.5*bulk2)*2
            
    if toec_cpr == 0 or toec_bulk == 0:
        c112 = 0
    else:
        c112 = (toec_bulk-toec_cpr)/9
    
    if np.isnan(E_c44[1]).any() or len(E_c44[1]) < 3:
        print_hint = True
        print("missing data for E_c44, skipping")
        popt_c44, error_c44 = no_popt
        c456 = 0
    else:
        popt_c44, pcov_c44 = curve_fit(fit_hoC, E_c44[0], E_c44[1]-min(E_c44[1]))
        error_c44 = compare_error(popt_c44, pcov_c44,'c44: c456')
        soec_c44 = (popt_c44[0]) / conversion_factor + 6*Press ## 6c44
        toec_c44 = (popt_c44[1]) / (8*conversion_factor) - soec_c44/8 - Press/4 ## = (c456)
        c456 = toec_c44
    
    if np.isnan(E_toec46[1]).any():
        print_hint = True
        print("missing data for E_toec46, skipping")
        popt_toec46, error_toec46 = no_popt
        toec_46 = 0
    else:
        popt_toec46, pcov_toec46 = curve_fit(fit_hoC, E_toec46[0], E_toec46[1]-min(E_toec46[1]))
        error_toec46 = compare_error(popt_toec46, pcov_toec46,'toec46: c144-c166')
        soec_toec46 = (popt_toec46[0]) / conversion_factor + 6*Press ## c11 - c12 + 4.0*c44 = 2cpr + 4c44
        toec_46 = (popt_toec46[1]) / (2*conversion_factor) + soec_toec46/4 + Press/2 ## = (c144 - c166)
    
    if np.isnan(E_toec1[1]).any():
        print_hint = True
        print("missing data for E_toec1, skipping")
        popt_toec1, error_toec1 = no_popt
        c111, c123 = (0,0)
    else:
        popt_toec1, pcov_toec1 = curve_fit(fit_hoC, E_toec1[0], (E_toec1[1]-min(E_toec1[1])))
        error_toec1 = compare_error(popt_toec1, pcov_toec1,'toec1: c111')
        soec_toec1 = (popt_toec1[0]) / conversion_factor + Press/2 ## = c11/2
        toec_toec1 = ((popt_toec1[1]) / (conversion_factor) - soec_toec1)*6
        c111 = toec_toec1
        c123 = (2*toec_cpr + toec_bulk - 3*c111)/6
    
    if np.isnan(E_toec6[1]).any():
        print_hint = True
        print("missing data for E_toec6, skipping")
        popt_toec6, error_toec6 = no_popt
        toec_toec6, c144, c166 = (0,0,0)
    else:
        popt_toec6, pcov_toec6 = curve_fit(fit_hoC, E_toec6[0], (E_toec6[1]-min(E_toec6[1])))
        error_toec6 = compare_error(popt_toec6, pcov_toec6,'toec6: c111/3 + c112 + 2*c144 + 2*c166')
        soec_toec6 = (popt_toec6[0]) / conversion_factor + 2*Press ## = c11 + c12 + 2*c44
        toec_toec6 = (popt_toec6[1]) / (conversion_factor) - 1.5*soec_toec6 - c12 + c44
        c144_plus_c166 = toec_toec6/2 - c111/6-c112/2
        c144 = (toec_46 + c144_plus_c166)/2
        c166 = (c144_plus_c166 - toec_46)/2
    
    if compare_exp:
        toec_string = (f"\nc111-3c112+2c123 = {toec_cpr:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c111_exp - 3*c112_exp + 2*c123_exp:.1f}\n"
                       f"c111+6c112+2c123 = {toec_bulk:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c111_exp + 6*c112_exp + 2*c123_exp:.1f}\n"
                       f"c111 = {c111:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c111_exp:.1f}\n"
                       f"c112 = {c112:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c112_exp:.1f}\n"
                       f"c123 = {c123:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c123_exp:.1f}\n"
                       f"c456 = {c456:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c456_exp:.1f}\n"
                       f"c144-c166 = {toec_46:.0f} GPa (calculated),\t compare exp. value (at T=300K): {c144_exp - c166_exp:.1f}\n"
                       f"c111/3 + c112 + 2*c144 + 2*c166 = {toec_toec6:.0f} GPa (calculated), compare exp. value (at T=300K): {c111_exp/3 + c112_exp + 2*c144_exp + 2*c166_exp:.2f}\n"
                       f"c144 + c166 = {c144 + c166:.0f} GPa (calculated), compare exp. value (at T=300K): {c144_exp + c166_exp:.2f}\n"
                       f"c144 = {c144:.0f} GPa (calculated), compare exp. value (at T=300K): {c144_exp:.2f}\n"
                       f"c166 = {c166:.0f} GPa (calculated), compare exp. value (at T=300K): {c166_exp:.2f}\n")
    else:
        toec_string = (f"\nc111-3c112+2c123 = {toec_cpr:.0f} GPa\n"
                       f"c111+6c112+2c123 = {toec_bulk:.0f} GPa\n"
                       f"c111 = {c111:.0f} GPa\n"
                       f"c112 = {c112:.0f} GPa\n"
                       f"c123 = {c123:.0f} GPa\n"
                       f"c456 = {c456:.0f} GPa\n"
                       f"c144-c166 = {toec_46:.0f} GPa\n"
                       f"c111/3 + c112 + 2*c144 + 2*c166 = {toec_toec6:.0f} GPa\n"
                       f"c144 + c166 = {c144 + c166:.0f} GPa\n"
                       f"c144 = {c144:.0f} GPa\n"
                       f"c166 = {c166:.0f} GPa\n")
    print(toec_string)
    
    ## energy plots:
    # plotenergy(E_c44,popt_c44[0],popt_c44,r'$C_{44}$ + TOEC',"E_c44.pdf")
    # plotenergy(E_toec46,popt_toec46[0],popt_toec46,r'$E_{\mathrm{toec46}}$',"E_toec46.pdf")
    # plotenergy(E_toec1,popt_toec1[0],popt_toec1,r'$E_{\mathrm{toec1}}$',"E_toec1.pdf")
    # plotenergy(E_toec6,popt_toec6[0],popt_toec6,r'$E_{\mathrm{toec6}}$',"E_toec6.pdf")
    plotenergy(E_c44,popt_c44[0],popt_c44,None,"E_c44.pdf")
    plotenergy(E_toec46,popt_toec46[0],popt_toec46,None,"E_toec46.pdf")
    plotenergy(E_toec1,popt_toec1[0],popt_toec1,None,"E_toec1.pdf")
    plotenergy(E_toec6,popt_toec6[0],popt_toec6,None,"E_toec6.pdf")
    
    ########### write results to disk:
    with open("results_SOEC+TOEC.txt","w", encoding="utf8") as rsltf:
        rsltf.write(f"metal={metal}\n")
        rsltf.write(f"temperature={T:.0f} K\n")
        rsltf.write(f"a\t= {ac:.4f} Angstroem\t\t(rho={rho_ac(ac):.3f} g/ccm,  {pressure=:.4f} GPa)\n")
        rsltf.write(soec_string)
        rsltf.write(soec_aver_string)
        rsltf.write(toec_string)
    
    ### and also write an input file for PyDislocDyn 1.2.0 or higher:
    with open(f"{metal}_T{T}_P{pressure:.2f}.txt","w", encoding="utf8") as outf:
        outf.write(f"# input parameters for {metal} at T={T}K and P={pressure:.4f} GPa\n\n")
        outf.write("# this file is formatted so that it can be read by PyDislocDyn >=1.2.7 to calculate a drag coefficient\n")
        outf.write("# all values below are in SI units\n\n")
        outf.write(f"name = {metal}T{T:.0f}P{pressure:.0f}\n")
        if latticetype == 'fcc':
            outf.write("sym = fcc\n\n")
            outf.write("# example slip system:\nMillerb = 1/2, 1/2, 0 \t# normalization applied automatically upon reading (after calculating 'burgers')\n")
            outf.write(f"# burgers = {1e-10*ac/np.sqrt(2)} \t# a/sqrt(2) (determined from Millerb above), this optional line can be used as an override\n")
            outf.write("Millern0 = -1, 1, -1 \t# normalization 1/sqrt(3) applied automatically upon reading\n\n")
        elif latticetype == 'bcc':
            outf.write("sym = bcc\n\n")
            outf.write("# example slip system:\nMillerb = 1/2, -1/2, 1/2 \t# normalization 1/sqrt(3) applied automatically upon reading (after calculating 'burgers')\n")
            outf.write(f"# burgers = {1e-10*ac*np.sqrt(3)/2} \t# a*sqrt(3)/2 (determined from Millerb above), this optional line can be used as an override\n")
            outf.write("Millern0 = 1, 1, 0 \t# slip in 110 plane, normalization 1/sqrt(2) applied automatically upon reading\n\n")
            outf.write("# n0 = 1, -1, -2 \t# slip in 112 plane (uncomment to use), normalization 1/sqrt(6) applied automatically upon reading\n\n")
            outf.write("# n0 = 1, -2, -3 \t# slip in 123 plane (uncomment to use), normalization 1/sqrt(14) applied automatically upon reading\n\n")
        elif latticetype == 'hcp':
            outf.write("sym = hcp\n\n")
            outf.write("# example slip systems:\n")
            outf.write("Millerb = -2/3, 1/3, 1/3, 0\n")
            outf.write(f"# burgers = {1e-10*ac} \t# a (determined from Millerb above), this optional line can be used as an override\n")
            outf.write("Millern0 = 0, 0, 0, 1 \t# basal slip\n")
            outf.write("# Millern0 = -1, 0, 1, 0 \t# prismatic slip (uncomment to use)\n")
            ## hcp not yet fully implemented (TODO)
            # outf.write("# Millern0 = -1, 0, 1, 1 \t# pyramidal slip (uncomment to use)\n\n")
        outf.write(f"# temperature, lattice constant(s), and density:\nT = {T}\na = {1e-10*ac}\n")
        # if latticetype == 'hcp':
        #     outf.write("c = {}\n".format(1e-10*cc[X])) ## cc not yet implemented (TODO)
        rhoSI = 1e3*rho_ac(ac)
        outf.write(f"rho = {rhoSI}\n")
        outf.write("\n#soec\n")
        soec = {}
        if latticetype in ('fcc', 'bcc'):
            soec = {"c11":c11, "c12":c12, "c44":c44}
        # elif latticetype == 'hcp': ## c13, c33, c66 not yet implemented (TODO)
        #     soec = {"c11":c11, "c12":c12, "c44":c44, "c13":c13, "c33":c33, "c66":c66}
        for c2 in sorted(list(soec.keys())):
            val = 1e9*soec[c2]
            if val is not None:
                outf.write(f"{c2} = {val:e}\n")
        outf.write("\n#toec\n")
        toec = {}
        if latticetype in ('fcc', 'bcc'):
            toec = {"c111":c111, "c112":c112, "c123":c123, "c144":c144, "c166":c166, "c456":c456}
        # elif latticetype == 'hcp': ## not yet implemented (TODO)
        #     toec = {"c111":c111, "c112":c112, "c113":c113, "c123":c123, "c133":c133, "c144":c144, "c155":c155, "c166":c166, "c222":c222, "c333":c333, "c344":c344, "c366":c366, "c456":c456}
        for c3 in sorted(list(toec.keys())):
            val = 1e9*toec[c3]
            if val is not None:
                outf.write(f"{c3} = {val:e}\n")
     
    if print_hint:
        print("\nHINT: rerun this script with option '-w' to update energies/pressures extracted from OUTCAR files (or run with '-r' to read from OUTCAR directly).\n")

